One Person, One Model, One World: Learning Continual User Representation without Forgetting

Learning user representations is a vital technique toward effective user modeling and personalized recommender systems. Existing approaches often derive an individual set of model parameters for each task by training on separate data. However, the representation of the same user potentially has some commonalities, such as preference and personality, even in different tasks. As such, these separately trained representations could be suboptimal in performance as well as inefficient in terms of parameter sharing. In this paper, we delve on research to continually learn user representations task by task, whereby new tasks are learned while using partial parameters from old ones. A new problem arises since when new tasks are trained, previously learned parameters are very likely to be modified, and as a result, an artificial neural network (ANN)-based model may lose its capacity to serve for well-trained previous tasks forever, this issue is termed catastrophic forgetting. To address this issue, we present \emph{Conure} the first \underline{con}tinual, or lifelong, \underline{u}ser \underline{re}presentation learner -- i.e., learning new tasks over time without forgetting old ones. Specifically, we propose iteratively removing less important weights of old tasks in a deep user representation model, motivated by the fact that neural network models are usually over-parameterized. In this way, we could learn many tasks with a single model by reusing the important weights, and modifying the less important weights to adapt to new tasks. We conduct extensive experiments on two real-world datasets with nine tasks and show that \emph{Conure} largely exceeds the standard model that does not purposely preserve such old "knowledge", and performs competitively or sometimes better than models which are trained either individually for each task or simultaneously by merging all task data.

==> image/bertimage/prune_emb256.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$pr70retrain, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.0398,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.04,0.042,0.044,0.046,0.048), v=c(0,10,20,30,40,50), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30,40,50),lab=c("1","10","20","30","40","50"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.04,0.042,0.044,0.046,0.048),lab=c(0.04,0.042,0.044,0.046,0.048),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$baseline, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$fineall, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$pr30, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
lines(autos_data$pr50, type="o", pch=6, lty=1, 
      col=plot_colors[6],lwd=2,cex=0.8)
lines(autos_data$pr70, type="o", pch=4, lty=1, 
      col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.2)
title(ylab= "MRR@5",line=2.9,cex.lab=1.2)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.0, bty = "y",col=c("red","black","green","orange","blue"), pch =c(1,5,2,6,4),
       lty=1,lwd=2, c("pr70+retrain","baseline","pr30","pr50","pr70"))


# Turn off device driver (to flush output to png)
# dev.off()  
#4.61-4.42

==> image/bertimage/prune_emb64.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$pr70retrain, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.025,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.025,0.03,0.035,0.04), v=c(0,10,20,30,40,50), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30,40,50),lab=c("1","10","20","30","40","50"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.025,0.03,0.035,0.04),lab=c(0.025,0.03,0.035,0.04),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$baseline, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$fineall, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$pr30, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
lines(autos_data$pr50, type="o", pch=6, lty=1, 
      col=plot_colors[6],lwd=2,cex=0.8)
lines(autos_data$pr70, type="o", pch=4, lty=1, 
      col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.2)
title(ylab= "MRR@5",line=2.9,cex.lab=1.2)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.0, bty = "y",col=c("red","black","green","orange","blue"), pch =c(1,5,2,6,4),
       lty=1,lwd=2, c("pr70+retrain","baseline","pr30","pr50","pr70"))


# Turn off device driver (to flush output to png)
# dev.off()  
#4.61-4.42

==> image/bertimage/prune_t2_ml.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$pr80, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.0138,max_y),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.014,0.016,0.018,0.020), v=c(0,10,20,30,40,50,60), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30,40,50,60),lab=c("0","10","20","30","40","50","60"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.014,0.016,0.018,0.020),lab=c(0.014,0.016,0.018,0.020),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$baseline, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$fineall, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$pr50, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
lines(autos_data$pr95, type="o", pch=6, lty=1, 
      col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$pr70, type="o", pch=4, lty=1, 
      #col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.2)
title(ylab= "MRR@5",line=2.9,cex.lab=1.2)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.0, bty = "y",col=c("red","black","green","orange"), pch =c(1,5,2,6),
       lty=1,lwd=2, c("Conure pr80","Conure-","Conure pr50","Conure pr95"))


# Turn off device driver (to flush output to png)
# dev.off()  
#4.88-4.42

==> image/bertimage/prune_t3_ml.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$pr70, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.0290,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.03,0.032,0.034,0.036), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30),lab=c("0","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.03,0.032,0.034,0.036),lab=c(0.03,0.032,0.034,0.036),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$baseline, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$fineall, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$pr50, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
lines(autos_data$pr95, type="o", pch=6, lty=1, 
      col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$pr70, type="o", pch=4, lty=1, 
      #col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.2)
title(ylab= "MRR@5",line=2.9,cex.lab=1.2)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.0, bty = "y",col=c("red","black","green","orange"), pch =c(1,5,2,6),
       lty=1,lwd=2, c("Conure pr70","Conure-","Conure pr50","Conure pr95"))


# Turn off device driver (to flush output to png)
# dev.off()  
#4.88-4.42

==> image/bertimage/prune_t6_ml.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$pr80, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.605,max_y),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.605,0.610,0.615,0.620), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)å

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30),lab=c("0","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.605,0.610,0.615,0.620),lab=c(0.605,0.610,0.615,0.620),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$baseline, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$fineall, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$pr50, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
lines(autos_data$pr95, type="o", pch=6, lty=1, 
      col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$pr70, type="o", pch=4, lty=1, 
      #col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.2)
title(ylab= "MRR@5",line=2.9,cex.lab=1.2)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.0, bty = "y",col=c("red","black","green","orange"), pch =c(1,5,2,6),
       lty=1,lwd=2, c("Conure pr80","Conure-","Conure pr50","Conure pr95"))


# Turn off device driver (to flush output to png)
# dev.off()  
#4.88-4.42

==> image/bertimage/t2_converge.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4.3, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$peterrec, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.009,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.009,0.012,0.015,0.018), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(1,10,20,30),lab=c("1","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.009,0.012,0.015,0.018),lab=c(0.009,0.012,0.015,0.018),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$sinmo, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$sinmo, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$conurep, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
#lines(autos_data$conure, type="o", pch=6, lty=1, 
      #col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$finecls, type="o", pch=4, lty=1, 
#col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.5)
title(ylab= "MRR@5",line=3.0,cex.lab=1.5)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.2, bty = "y",col=c("red","black","green"), pch =c(1,5,2),
       lty=1,lwd=2, c("PeterRec","SinMo","Conure-"))


# Turn off device driver (to flush output to png)
# dev.off()  
#5.10 4.42

==> image/bertimage/t2_converge_4lines.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4.3, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$peterrec, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.009,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.009,0.012,0.015,0.018), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30),lab=c("1","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.009,0.012,0.015,0.018),lab=c(0.009,0.012,0.015,0.018),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$sinmo, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$sinmo, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$conurep, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
lines(autos_data$conure, type="o", pch=6, lty=1, 
      col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$finecls, type="o", pch=4, lty=1, 
#col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.5)
title(ylab= "MRR@5",line=3.0,cex.lab=1.5)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.2, bty = "y",col=c("red","black","green","orange"), pch =c(1,5,2,6),
       lty=1,lwd=2, c("PeterRec","SinMo","Conure-","Conure"))


# Turn off device driver (to flush output to png)
# dev.off()  
#5.56 4.42

==> image/bertimage/t2_converge_ml.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4.3, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$peterrec, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.009,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.009,0.012,0.015,0.018), v=c(0,20,40,60,80), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,20,40,60,80),lab=c("1","20","40","60","80"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.009,0.012,0.015,0.018),lab=c(0.009,0.012,0.015,0.018),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$sinmo, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$sinmo, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$conurep, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
#lines(autos_data$conure, type="o", pch=6, lty=1, 
      #col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$finecls, type="o", pch=4, lty=1, 
#col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.5)
title(ylab= "MRR@5",line=3.0,cex.lab=1.5)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.2, bty = "y",col=c("red","black","green"), pch =c(1,5,2),
       lty=1,lwd=2, c("PeterRec","SinMo","Conure-"))


# Turn off device driver (to flush output to png)
# dev.off()  
#5.10 4.42

==> image/bertimage/t3_converge.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4.3, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$peterrec, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.005,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.005,0.015,0.025), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(1,10,20,30),lab=c("1","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.005,0.015,0.025),lab=c(0.005,0.015,0.025),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$sinmo, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$sinmo, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$conurep, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
#lines(autos_data$conure, type="o", pch=6, lty=1, 
      #col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$finecls, type="o", pch=4, lty=1, 
#col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.5)
title(ylab= "MRR@5",line=3.0,cex.lab=1.5)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.2, bty = "y",col=c("red","black","green"), pch =c(1,5,2),
       lty=1,lwd=2, c("PeterRec","SinMo","Conure-"))


# Turn off device driver (to flush output to png)
# dev.off()  
#5.10 4.42

==> image/bertimage/t3_converge_ml.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4.3, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$peterrec, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.005,max_y+0.001),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.005,0.015,0.025,0.035), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(1,10,20,30),lab=c("1","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.005,0.015,0.025,0.035),lab=c(0.005,0.015,0.025,0.035),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$sinmo, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$sinmo, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$conurep, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
#lines(autos_data$conure, type="o", pch=6, lty=1, 
      #col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$finecls, type="o", pch=4, lty=1, 
#col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.5)
title(ylab= "MRR@5",line=3.0,cex.lab=1.5)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.2, bty = "y",col=c("red","black","green"), pch =c(1,5,2),
       lty=1,lwd=2, c("PeterRec","SinMo","Conure-"))


# Turn off device driver (to flush output to png)
# dev.off()  
#5.10 4.42

==> image/bertimage/t6_converge.R <==

# Read car and truck values from tab-delimited autos.dat
# autos_data <- read.table("C:/softwares/R/figure.png", header=T, sep=",") 
autos_data <- read.table(file.choose(), header=T, sep=",") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("peachpuff4","darkgreen","dodgerblue1","darkorchid","darkgoldenrod4","orange","blue","green","black","red")
par(mar = c(3.5, 4.3, 0.5, 0.5));
#p plot_colors <- c(8,26,22,34,37,50,115,153)
# Start PNG device driver to save output to figure.png
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
# pdf(filename='C:/Users/fajie/Dropbox/Fajie-GB/WSDM/images/R/mypdf')
# png(filename="C:/softwares/R/figure.png", height=295, width=300, 
#     bg="white")
#par(mar = c(3.5, 4.4, 0.5, 0.5));

# plot(autos_data$B.WPFM, type="o",lty=1, pch=9, col=plot_colors[7],
#      ylim=c(0.11, max_y), axes=FALSE, ann=FALSE,lwd=1.6, cex=1.3)


plot(autos_data$peterrec, type="o", pch=1,lty=1, col=plot_colors[10], 
     ylim=c(0.47,max_y+0.01),axes=FALSE, ann=FALSE,cex.lab=0.2,cex=0.8, lwd=2)

abline(h=c(0.47,0.52,0.57,0.62), v=c(0,10,20,30), col="gainsboro", lty=2)
# grid (10,10, lty = 6, col = "cornsilk2")
#abline(h=c(0.05,0.1,0.15,0.2,0.25), v=1:10, col="gray", lty=3)
#abline(h=c(0,0.05,0.1,0.15,0.2), v=c(1,  4, 7,10), col="gainsboro", lty=2)
# abline(h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), v=c(1, 2, 3, 4, 5,6, 7, 8, 9, 10), col="gray", lty=3)
# grid (10,10)
# grid (nx = 10)

# Make x axis using Mon-Fri labels
#axis(1, at=1:12,lab=c("1","20","40"))
#  axis(1, at=1:10, lab=c(2, 4, 6, 8, 10, 12, 14, 16, 18, 20))
axis(1, at=c(0,10,20,30),lab=c("1","10","20","30"))
# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
# axis(2, las=1)
# axis(2, at=1:5, lab=c(0.05,0.1,0.15,0.2,0.25))
# axis(2, at=0.06:max_y)
# axis(2,  las=1,  at=2*1:max_y)
# axis(2,  las=1)
# axis(2,las=1, at=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24),lab=c(0.06,0.08,0.1,0.12,0.14,0.16,0.18,0.2,0.22,0.24))
axis(2,las=1,at=c(0.47,0.52,0.57,0.62),lab=c(0.47,0.52,0.57,0.62),cex.axis=1.0)

# Create box around plot
box()
# abline( v=c("2", "4", "6", "8", "10","12", "14", "16", "18", "20"),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# abline( v=c(4,8,12,16),h=c(0.05,0.075,0.1,0.125,0.15,0.175,0.2,0.225,0.25), lty=3, col="gray0")
# lines(autos_data$MP, type="o", pch=1, lty=1, 
#       col=plot_colors[1],lwd=1.5)
# abline(v = pretty(extendrange(ax)), 
#        h = pretty(extendrange(y)),
#        col = 'lightgrey', lty = "dotted")
# Graph trucks with red dashed line and square points
# lines(smooth.spline(autos_data$B.WLFM,df=3), type="o", pch=8, lty=1, 
#       col=plot_colors[8],lwd=1.6,cex=1.3)
lines(autos_data$sinmo, type="o", pch=5, lty=1, 
      col=plot_colors[9],lwd=2,cex=0.8)

#lines(autos_data$sinmo, type="o", pch=4, lty=1, 
#      col=plot_colors[9],lwd=2,cex=0.8)
lines(autos_data$conurep, type="o", pch=2, lty=1, 
      col=plot_colors[8],lwd=2,cex=0.8)
#lines(autos_data$conure, type="o", pch=6, lty=1, 
      #col=plot_colors[6],lwd=2,cex=0.8)
#lines(autos_data$finecls, type="o", pch=4, lty=1, 
#col=plot_colors[7],lwd=2,cex=0.8)





# title(main="FAJIE", col.main="red", font.main=8,f)

# Label the x and y axes with dark green text
title(xlab= "Training Epoch", line=2,cex.lab=1.5)
title(ylab= "Acc",line=3.0,cex.lab=1.5)

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend("bottomright", max_y, names(autos_data), cex=1.3, bty = "y",col=c("brown1","gray0"), pch = c(9,8),
# lty=1,lwd=1.5)
legend("bottomright", inset=c(0,0.1),max_y, cex=1.2, bty = "y",col=c("red","black","green"), pch =c(1,5,2),
       lty=1,lwd=2, c("PeterRec","SinMo","Conure-"))


# Turn off device driver (to flush output to png)
# dev.off()  
#5.10 4.42
